Representing Permutations with Few Moves

Consider a finite sequence of permutations of the elements 1,...,n, with the property that each element changes its position by at most 1 from any permutation to the next. We call such a sequence a tangle, and we define a move of element i to be a maximal subsequence of at least two consecutive permutations during which its positions form an arithmetic progression of common difference +1 or -1. We prove that for any initial and final permutations, there is a tangle connecting them in which each element makes at most 5 moves, and another in which the total number of moves is at most 4n. On the other hand, there exist permutations that require at least 3 moves for some element, and at least 2n-2 moves in total. If we further require that every pair of elements exchange positions at most once, then any two permutations can be connected by a tangle with at most O(log n) moves per element, but we do not know whether this can be reduced to O(1) per element, or to O(n) in total. A key tool is the introduction of certain restricted classes of tangle that perform pattern-avoiding permutations.

==> tangles-prog.py <==
labels='1234567890ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz'
from random import *
from sys import *

setrecursionlimit(10000)

pathname=''

head1="""%!PS-Adobe-2.0 EPSF-2.0
%%BoundingBox: """
head2="""
%%Pages:  1
%%Page:  1 1

10 dup scale
1 1.5 translate
.1 setlinewidth

/cshow {dup stringwidth pop 2 div neg 0 rmoveto show} bind def

/grid {exch newpath 0 0 moveto 
{gsave dup 0 exch rlineto stroke grestore 1 0 rmoveto} repeat pop} bind def

/x {gsave translate 
newpath .5 -.5 moveto 1.5 .5 lineto .5 1.5 lineto -.5 .5 lineto closepath fill
newpath 0 0 moveto 1 1 lineto 0 1 moveto 1 0 lineto 0 setgray stroke
grestore} bind def

/c {gsave newpath
.33 0 360 arc 1 0 0 setrgbcolor .1 setlinewidth stroke
grestore} bind def

/e {gsave newpath
moveto lineto 0 0 1 setrgbcolor .35 setlinewidth stroke
grestore} bind def

"""

def randperm(n):
    a=range(n)
    shuffle(a)
    return a

def identity(n):
    return tuple(range(n))
def rev(n):
    return tuple(range(n-1,-1,-1))
def showperm(p):
    #return ''.join('%2i'%(z+1) for z in p)
    return ' '.join(labels[z] for z in p)
def strtoperm(x):
    return [labels.index(z) for z in x if z in labels]
def mul(p,q):
    return [p[z] for z in q]
def inv(p):
    return [i for (x,i) in sorted((x,i) for (i,x) in enumerate(p))]
def swap(i,p):
    return p[:i]+p[i+1:i+2]+p[i:i+1]+p[i+2:]

def descents(p):
    return [i for i in xrange(len(p)-1) if p[i]>p[i+1]]

def applytangle(T,p):
    pp=p[:]
    for (x,t) in sorted(uncol(T),key=lambda (x,t):t):
        pp=swap(x,pp)
    return pp
def firstswap(x,T): # time of first swap in position x
    return min([t for (y,t) in uncol(T) if y==x]+[float('inf')])
def lastswap(x,T): # time of last swap in position x
    return max([t for (y,t) in uncol(T) if y==x]+[float('-inf')])

def shift1(z,(x,t)):
    if len(z)==2:
        return (z[0]+x,z[1]+t)
    else:
        return z

def shift(T,(x,t)): # translate whole tangle
    return [shift1(z,(x,t)) for z in T]
def reflect(T,n):
    return [(n-1-x,t) for (x,t) in T]

def showtangle(T,n):  # tangle is given as list of (pos,time) pairs
    TT=uncol(T)
    if TT:
        tmin,tmax=min(t for (x,t) in TT)-1,max(t for (x,t) in TT)+1
        a=[([' ','|']*n)[1:] for i in xrange(tmax-tmin+1)]
        for (x,t) in TT:
            a[t-tmin][2*x:2*x+3]=[' ','X',' ']
        return '\n'.join(''.join(z) for z in a)
    else:
        return ''

def uncol(T):
    return [z for z in T if len(z)==2]

def epsperm(p):
    return ''.join('gsave ('+labels[i]+') cshow grestore 1 0 rmoveto\n' for i in p)

def showcoltangleperms(T,p,col=True):  # tangle is given as list of (pos,time) pairs + rgb colors
    n=len(p)
    pp=applytangle(T,p)
    if T:
        TT=uncol(T)
        tmin,tmax=min(t for (x,t) in TT)-1,max(t for (x,t) in TT)+1
        s=head1+'0 0 %i %i'%(10*(n+1),10*(tmax-tmin+4))+head2
        s+='%i %i grid\n'%(n,tmax-tmin+1)
        for z in (T if col else [(1,1,1)]+TT):
            if len(z)==2:
                s+='%i %i x\n'%(z[0],tmax-z[1])
            else:
                s+='%g %g %g setrgbcolor\n'%z
        if n<=len(labels):
            s+='/HelveticaBold 1.1 selectfont 0 setgray\n'
            s+='0 %g moveto\n'%(tmax-tmin+1.2)
            s+=epsperm(p)
            s+='0 -1 moveto\n'
            s+=epsperm(pp)
        return s
    else:
        return ''

def showcornerstangleperms(T,p,col=False):  # tangle is given as list of (pos,time) pairs + rgb colors
    n=len(p)
    pp=applytangle(T,p)
    if T:
        TT=uncol(T)
        tmin,tmax=min(t for (x,t) in TT)-1,max(t for (x,t) in TT)+1
        s=head1+'0 0 %i %i'%(10*(n+1),10*(tmax-tmin+4))+head2

        s+='%i %i grid\n'%(n,tmax-tmin+1)
        for z in (T if col else [(1,1,1)]+TT):
            if len(z)==2:
                s+='%i %i x\n'%(z[0],tmax-z[1])
            else:
                s+='%g %g %g setrgbcolor\n'%z

        corners=set([])
        for (x,t) in TT:
            for (i,j) in [(-1,-1),(-1,1),(1,-1),(1,1)]:
                if (x+i,t+j) not in TT:
                    corners.add((x+(i+1)//2,t+(j-1)//2))

        edges=set([])
        for (x,t) in corners:
            for (i,j) in [(0,-1),(0,1),(1,0),(-1,0)]:
                if (x+i,t+j) in corners:
                    edges.add(tuple(sorted([(x,t),(x+i,t+j)])))
            for (i,j) in [(-1,-1),(-1,1),(1,-1),(1,1)]:
                if (x+i,t+j) in corners:
                    if (x+i,t) not in corners and (x,t+j) not in corners:
                        edges.add(tuple(sorted([(x,t),(x+i,t+j)])))

        for ((a,b),(c,d)) in edges:
            gap=.3
            dist=((a-c)**2+(b-d)**2)**.5
            u,v=gap/dist,(dist-gap)/dist
            A,B,C,D=a*u+c*v,b*u+d*v,a*v+c*u,b*v+d*u
            s+='%g %g %g %g e\n'%(A,tmax-B,C,tmax-D)
        for (x,t) in corners:
            s+='%i %i c\n'%(x,tmax-t)

                        
        if n<=len(labels):
            s+='/Helvetica 1.2 selectfont 0 setgray\n'
            s+='0 %g moveto\n'%(tmax-tmin+1.2)
            s+=epsperm(p)
            s+='0 -1 moveto\n'
            s+=epsperm(pp)
        return s
    else:
        return ''

    
def showtangleperms(T,p): # show effect starting with perm p
    return showperm(p)+'\n'+showtangle(T,len(p))+'\n'+showperm(applytangle(T,p))

def tangle321(p):  # 2-nice tangle for 321-avoiding perm
    d=descents(p)
    if not d:
        return []
    else:
        s=d[0]
        TT=tangle321(swap(s,p))
        shift1=1-firstswap(s-1,TT) if firstswap(s-1,TT)!=float('inf') else 0
        shift2=1-firstswap(s+1,TT) if firstswap(s+1,TT)!=float('inf') else 0
        return [(s,0)]+[((x,t+shift1) if x<=s else (x,t+shift2)) for (x,t) in TT]
def tanglegrass(p): # for grassmanian (ie single-descent) perm, upward triangle, 1st swap time 0
    d=descents(p)
    if not d:
        return []
    else:
        T=tangle321(p)
        return shift(T,(0,-firstswap(d[0],T)))
def tanglesep(p): # for inverse grassmanian perm, downward triangle, last swap time 0
    d=descents(inv(p))
    if not d:
        return []
    else:
        T=tangle321(p)
        return shift(T,(0,-lastswap(d[0],T)))
def tanglesplit(p,k):
    pk=sorted(p)[k]
    return tanglesep([int(x>=pk) for x in p])

def tanglefilter(p,S): # put elements in S on left
    pp=[(0 if x in S else 1) for x in p]
    return tanglesep(pp)

def tanglematrixleft(p): # tangle of size 2x perm that undoes p in the left half (left h=0)
    n=len(p)
    return [(i+j,i-j) for i in xrange(n) for j in xrange(n) if i!=p[j]]

def tangletriangleright(u,v): # apex on left side; transforms bin vec u to v
    n=len(u)
    if n:
        if u[-1]==v[-1]:
            return tangletriangleright(u[:-1],v[:-1])
        else:
            s=0
            for k in xrange(n):
                s+=u[n-1-k]-v[k]
                if s==0:
                    break
            u1,u2=u[:n-1-k],u[n-1-k:]
            v1,v2=v[:k+1],v[k+1:]
            r=[(i+j,i-j) for i in xrange(k+1) for j in xrange(n-1-k)]
            t1=tangletriangleright(u2,v1)
            t2=tangletriangleright(u1,v2)
            return shift(t1,(n-k-1,k-n+1))+r+shift(t2,(k+1,k+1))            
    else:
        return []


def orderperm(p):
    a=sorted((x,i) for (i,x) in enumerate(p))
    b=sorted((i,j) for (j,(x,i)) in enumerate(a))
    return tuple(j for (i,j) in b)

def tangle132(p):
    n=len(p)
    if n:
        m=p.index(n-1)
        u=orderperm(p[:m])
        v=orderperm(p[m+1:])
        r=[(i+j,i-j) for i in xrange(m+1) for j in xrange(n-1-m)]
        t1=tangle132(u)
        t2=tangle132(v)
        return shift(t1,(n-m-1,m-n+1))+r+shift(t2,(m+1,m+1))
    else:
        return []

def tangle213(p):
    n=len(p)
    rev=range(n-1,-1,-1)
    S=tangle132(mul(mul(rev,p),rev))
    return [(n-2-x,t) for (x,t) in S]

def sortboth(p):
    n=len(p)
    if n>=1:
        h=(n+1)//2
        p1=orderperm(p[:h])
        S=tanglematrixleft(p1)
        S=[(x,t) for (x,t) in S if x<n-1]   # truncate the matrix gadget in the rightmost column
        r1=orderperm(p[h:])
        r2=orderperm(applytangle(S,p)[h:])
        sr=mul(inv(r2),r1)
        hh=(len(r1)+1)//2
        w1=[int(x<hh) for x in r1]
        w2=[int(x<hh) for x in sr]
        R=tangletriangleright(w1,w2)
        sh=1-n**-.5
        RS=[(sh,1,sh)]+shift(R,(h,-h))+[(1,sh,sh)]+S
        pp=applytangle(RS,p)
        recurse=sortboth(pp[h:])
        return RS+shift(recurse,(h,h))
    else:
        return []

def tangle8n(p):
    n=len(p)
    qq=n//4
    r=n%4
    if r==0:
        q=[qq,qq,qq,qq]
    elif r==1:
        q=[qq,qq,qq+1,qq]
    elif r==2:
        q=[qq,qq+1,qq+1,qq]
    elif r==3:
        q=[qq+1,qq+1,qq+1,qq]

    F1=tanglesplit(p[:q[0]+q[1]],q[0])
    F2=shift(tanglesplit(p[q[0]+q[1]:],q[2]),(q[0]+q[1],0))
    F1=shift(F1,(0,-lastswap(q[0]-1,F1)))
    if r==1:
        F1=shift(F1,(0,-1))
    F2=shift(F2,(0,-lastswap(q[0]+q[1]+q[2]-1,F2)))
    
    pp=applytangle(F1+F2,p)
    if r!=2:
        S1=tanglematrixleft(orderperm(pp[:q[0]]))
    else:
        S1=tanglematrixleft(orderperm([-1]+pp[:q[0]]))
        S1=shift(S1,(-1,0))
    S1=shift(S1,(0,q[1]+1))
    if r==1:
        S1=shift(S1,(0,1))

    mid=orderperm(pp[q[0]:q[0]+q[1]])
    side=orderperm(applytangle(S1,range(n))[q[0]:q[0]+q[1]])
    if r!=1:
        S2=shift(tanglematrixleft(mul(side,mid)),(q[0],1))
    else:
        S2=shift(tanglematrixleft(orderperm([-1]+mul(side,mid))),(q[0]-1,1))

    ppp=applytangle(S2+S1,pp)
    R=sortboth(ppp[q[0]+q[1]:])
    if r==0:
        R=shift(R,(q[0]+q[1],qq+1))
    else:
        R=shift(R,(q[0]+q[1],qq+2))

    pppp=applytangle(R,ppp)
    M=tanglegrass(pppp)
    if r==0:
        M=shift(M,(0,qq+2))
    else:        
        M=shift(M,(0,qq+3))
    
    return [(.6,.85,1)]+F1+F2+[(1,1,.6)]+S2+[(1,.8,.6)]+S1+R+[(.7,.7,1)]+M    

def cycleof(p,k):
    c=[p[k],]
    while c[-1]!=k:
        c.append(p[c[-1]])
    return c

def makecyclic(p):  # find -av q to postmultiply to get a cyclic perm
    n=len(p)
    r=mul(p,rev(n))
    q=rev(n)
    for i in xrange(n-1):
        if i+1 not in cycleof(r,0):
            q=swap(i,q)
            r=swap(i,r)
    return q

def findconj(p,q):  # find a perm via which cyclic p and q are conjugate apa^-1=q
    c=cycleof(p,0)
    d=cycleof(q,0)
    a=[-1]*len(p)
    for (x,y) in zip(c,d):
        a[x]=y
    return a
    
def fishbody(p,q):    # perform perms on both halves with bdd corners per particle
    m=len(p)
    assert m==len(q)
    t=inv(makecyclic(p))
    s=inv(makecyclic(q))
    a=findconj(inv(mul(q,inv(s))),mul(p,inv(t)))
    b=mul(mul(inv(q),inv(a)),t)
    A=[(1,.7,.7)]+tanglematrixleft(inv(a))
    B=[(1,.85,.7)]+tanglematrixleft(inv(b))
    S=[(.8,.95,.6)]+tangle213(s)
    T=[(.6,1,.85)]+tangle132(t)
    return shift(A,(0,-m))+shift(B,(0,m))+S+shift(T,(m,0))

def fish(p):
    n=len(p)
    iden=range(n)
    assert n%2==0
    m=n//2
    R=[(.6,.85,1)]+tanglesplit(inv(p),m)
    q=applytangle(R,iden)
    q1=orderperm(p[:m])
    q2=orderperm(p[m:])
    return R+shift(fishbody(q1,q2),(0,2*m+1))

def fishodd(p):
    n=len(p)
    iden=range(n)
    if n%2==0:
        return fish(p)
    else:
        nn=n-1
        m=nn/2
        R=[(.6,.85,1)]+tanglesplit(inv(p),m)
        q=applytangle(R,iden)
        q1=orderperm(p[:m])
        q2=orderperm(mul(p,inv(q))[m:2*m])      #SORT OUT!
        z1=q[-1]
        z2=inv(p)[z1]
        Z=[(.7,.7,.7)]+[(n-2-i,i+1) for i in xrange(n-1-z2)]    # transport n-1 to z2
        return R+shift(fishbody(q1,q2),(0,2*m+1))+shift(Z,(0,3*m+1))
    
def simple(p):
    n=len(p)
    if n<=1:
        return []
    else:
        iden=range(n)
        m=(n+1)//2
        sh=n**-.5
        R=[(1-sh,1-.4*sh,1)]+tanglesplit(inv(p),m)
        q=applytangle(R,iden)
        q1=orderperm(p[:m])
        q2=orderperm(p[m:])
        return R+shift(simple(q1),(0,m//2))+shift(simple(q2),(m,(n-m+1)//2))

def naive(p):
    n=len(p)
    if n<=1:
        return []
    else:
        iden=range(n)
        l=p[-1]
        S=[(i,-n+i) for i in xrange(l,n-1)]
        q=mul(inv(applytangle(S,iden)),p)
        q1=orderperm(q[:-1])
        return [(.8,.7,.7)]+S+shift(naive(q1),(0,1))

def slow(p):
    n=len(p)
    iden=range(n)
    x=range(n)
    T=[]
    t=0
    l=n-2
    while x!=p:
        l=max(l-1,max(i for i in xrange(n) if x[i]!=p[i]))        
        for j in xrange(t%2,l,2):
            T.append((j,t))
            x=applytangle([(j,t)],x)
        t+=1
            
    return T

def local(p):
    n=len(p)
    q=inv(p)
    T=[(.7,.7,.8)]
    t=0
    while q!=range(n):
        for x in xrange(t%2,n-1,2):
            if q[x]>q[x+1]:
                T.append((x,t))
                q=swap(x,q)
        t+=1
    return T
                
def randdyck(n):
    a=[-1]*n+[1]*(n+1)
    shuffle(a)
    s=0
    k,m=-1,1
    for i in xrange(2*n+1):
        s+=a[i]
        if s<=m:
            k=i
            m=s
    return (a[k+1:]+a[:k+1])[1:]

def dyckto321(x):
    n=len(x)//2
    r=[]
    l=-1
    for z in x:
        if z==l:
            r[-1]+=1
        else:
            r.append(1)
            l=z
    a,d=r[::2],r[1::2]
    A,D=[0],[0]
    for z in a:
        A.append(A[-1]+z)
    for z in d:
        D.append(D[-1]+z)
    A,D=A[1:-1],D[1:-1]
    m,p=[z-1 for z in A]+[n-1],[0]+D
    y=[-1]*n
    for u,v in zip(m,p):
        y[v]=u
    mm,pp=[i for i in xrange(n) if i not in m],[i for i in xrange(n) if i not in p]
    for u,v in zip(mm,pp):
        y[v]=u           
    return y
 
n=36
seed(123)
p=randperm(n)

T=naive(p)
##f=open(pathname+'tangle-naive.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()
f=open(pathname+'tangle-naive-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-naive-corners.eps','w')
##f.write(showcornerstangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()    

T=local(p)
##f=open(pathname+'tangle-local.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()
f=open(pathname+'tangle-local-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close() 

T=simple(p)
##f=open(pathname+'tangle-simple.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()    
f=open(pathname+'tangle-simple-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()
##f=open(pathname+'tangle-simple-corners.eps','w')
##f.write(showcornerstangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close() 

T=fish(p)
##f=open(pathname+'tangle-fish.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()    
f=open(pathname+'tangle-fish-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()    
##f=open(pathname+'tangle-fish-corners.eps','w')
##f.write(showcornerstangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

T=tangle8n(inv(p))
##f=open(pathname+'tangle-8n.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()    
f=open(pathname+'tangle-8n-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()
##f=open(pathname+'tangle-8n-corners.eps','w')
##f.write(showcornerstangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

n=16
seed(321)
q=randperm(n)
T=tangle8n(inv(q))
f=open(pathname+'tangle-8n-small-corners.eps','w')
f.write(showcornerstangleperms(T,range(n),col=False))
f.write('showpage\n')
f.close()  


for r in xrange(4):
    n=16+r
    seed(4321)
    q=randperm(n)
    T=tangle8n(inv(q))  
    f=open(pathname+'tangle-8n-'+str(r)+'-col.eps','w')
    f.write(showcoltangleperms(T,range(n),col=True))
    f.write('showpage\n')
    f.close()    

n=17
seed(5432)
q=randperm(n)
T=fishodd(q)
f=open(pathname+'tangle-fish-odd-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write("""newpath
14 43 moveto 0 -1 rlineto 2 -2 rlineto 0 -33 rlineto -6 -6 rlineto 0 -1 rlineto
.25 setlinewidth 1 0 0 setrgbcolor stroke
""")
f.write('showpage\n')
f.close()    

n=16
seed(321)
q=randperm(n//2)+[i+n//2 for i in randperm(n//2)]
T=sortboth(inv(q))
f=open(pathname+'tangle-c-gadget-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()    

n=16
seed(43210)
q=randperm(n//2)+[i+n//2 for i in randperm(n//2)]
m=n//2
q1=orderperm(q[:m])
q2=orderperm(q[m:])
T=fishbody(q1,q2)
f=open(pathname+'tangle-fish-body-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()    

n=15
m=n//2
seed(321)
q=randperm(m+1)+[i+m+1 for i in randperm(m)]
T=sortboth(inv(q))
f=open(pathname+'tangle-c-gadget-odd-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()    

n=20
q=inv(strtoperm('1425368907'))
T=[(1,.7,.7)]+tanglematrixleft(q)
f=open(pathname+'tangle-square-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-square.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

n=20
q=inv(strtoperm('1425368907'))
T=[(1,.8,.7)]+[(x,t) for (x,t) in tanglematrixleft(q) if x<n-2]
f=open(pathname+'tangle-square-trunc-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-square-trunc.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

n=20
seed(6543)
q=randperm(n)
T=[(.6,.85,1)]+tanglesplit(q,n//2-2)
f=open(pathname+'tangle-split-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-split.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

T=[(.7,.7,1)]+[(x,-t) for (x,t) in T[1:]]
f=open(pathname+'tangle-merge-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-merge.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close() 

n=24
seed(345)
p=dyckto321(randdyck(n))
T=tangle321(p)
T=[(.9,.5,1)]+[(x,t) if x<20 else (x,t-1) for (x,t) in T]
f=open(pathname+'tangle-321-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-321.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()  

n=16
m=n//2
seed(56789)
u=[1]*m+[0]*m
shuffle(u)
v=[1]*m+[0]*m
shuffle(v)
T=[(.6,1,.85)]+tangletriangleright(u,v)
f=open(pathname+'tangle-triangle-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-triangle.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()

T=[(.8,.95,.6)]+[(n-2-x,t) for (x,t) in T[1:]]
f=open(pathname+'tangle-triangle2-col.eps','w')
f.write(showcoltangleperms(T,range(n),col=True))
f.write('showpage\n')
f.close()  
##f=open(pathname+'tangle-triangle2.eps','w')
##f.write(showcoltangleperms(T,range(n),col=False))
##f.write('showpage\n')
##f.close()

T=[(.8,.6,.8)]+[(x,y) for (y,x) in
                [(-1,6),(0,3),(0,5),(1,0),(1,2),(1,4),(1,6),(2,1),(2,3),(2,5),
   (3,2),(3,4),(3,6),(4,3),(4,5),(5,2),(5,4),(5,6),
   (6,1),(6,3),(6,5),(7,2),(8,1)]]
f=open(pathname+'tangle-splat-col.eps','w')
f.write(showcoltangleperms(T,range(8),col=True))
f.write('showpage\n')
f.close()
n=8
p=[1,5,6,4,7,3,0,2]
T=[(.9,.7,.5)]+slow(p)
f=open(pathname+'tangle-splat-greedy-col.eps','w')
f.write(showcoltangleperms(T,range(8),col=True))
f.write('showpage\n')
f.close()

##p=strtoperm('4512736089')
##print showtangleperms(tangle321(p),p)

##p=strtoperm('2457801369')
##p=strtoperm('5617238904')
##S=strtoperm('9876')
##print showtangleperms(tanglefilter(p,S),p)


